Probing the Jets of Blazars Using the Temporal Symmetry of Their Multi-Wavelength Outbursts

We compare the rise and decay timescales of $\sim$200 long-term ($\sim$weeks-months) GeV and R-band outbursts and $\sim$25 short-term ($\sim$hr-day) GeV flares in a sample of 10 blazars using light curves from the Fermi-LAT and the Yale/SMARTS monitoring project. We find that most of the long-term outbursts are symmetric, indicating that the observed variability is dominated by the crossing timescale of a disturbance, e.g., a shock. A larger fraction of short-term flares are asymmetric with an approximately equal fraction of longer and shorter decay than rise timescale. We employ the MUlti-ZOne Radiation Feedback (MUZORF) model to interpret the above results. We find that the outbursts with slow rise times indicate a gradual acceleration of the particles to GeV energy. A change in the bulk Lorentz factor of the plasma or the width of the shocked region can lead to an increase of the cooling time causing a faster rise than decay time. Parameters such as the luminosity or the distance of the broad line region (BLR) affects the cooling time strongly if a single emission mechanism, e.g., external Compton scattering of BLR photons is considered but may not if other mechanisms, e.g., synchrotron self-compton and external Compton scattering of the torus photon are included. This work carries out a systematic study of the symmetry of flares, which can be used to estimate relevant geometric and physical parameters of blazar jets in the context of the MUZORF model.

==> anc/Table1_fullversion.dat <==
#Blazar       Flare      fmax     err_fmax    t0     err_t0     Tr       err_Tr     Td      err_Td     $\xi$    err_$\xi$



3C273          1         36.00     1.00      55098     2       37.5      2.5       26.0      1.0       -0.18     0.03      
3C273          2         36.00     1.00      56692     0       12.5      0.5       6.0       0.5       -0.35     0.04      
3C273          3         35.00     1.00      57564     0       7.5       0.5       9.0       0.5       0.09      0.05      
3C273          4         21.00     0.50      55265     1       20.0      1.5       38.0      2.0       0.31      0.05      
3C273          5         15.50     0.50      55597     4       250.0     35.0      11.0      1.5       -0.91     0.01      
3C273          6         33.00     1.00      56711     1       2.5       0.5       12.0      0.5       0.65      0.05      
3C273          7         16.00     0.50      56200     1       20.0      1.0       9.0       1.5       -0.38     0.08      
3C273          8         11.00     0.50      55643     1       12.5      2.0       56.0      7.5       0.63      0.06      
3C273          9         10.00     0.50      55149     1       7.5       2.0       56.0      11.5      0.76      0.08      
3C273          10        8.00      0.50      56587     1       50.0      6.0       12.0      3.5       -0.61     0.09      
3C273          11        1.00      0.00      54719     2       2.5       1.5       1.0       0.5       -0.43     0.29      
3C273          12        4.50      0.50      54755     2       250.0     10.0      100.0     5.0       -0.43     0.30      
3C273          13        7.00      0.50      55998     2       27.5      5.0       27.0      7.5       0.00      0.17      
3C273          14        7.00      0.50      57401     3       42.5      13.0      20.0      5.0       -0.36     0.18      
3C273          15        6.00      0.50      56904     5       65.0      16.5      69.0      10.5      0.02      0.14      
3C273          16        5.00      0.50      56289     4       50.0      13.0      16.0      7.0       -0.52     0.19      
3C273          17        7.00      0.50      54952     2       12.5      4.5       11.0      3.0       -.06      0.23      
3C273          18        5.00      0.50      57662     2       7.5       3.5       64.0      32.0      0.79      0.13      
3C273          19        5.00      0.50      57463     2       10.0      4.0       35.0      8.0       0.55      0.16      
3C273          20        5.00      0.50      55709     1       2.5       1.5       24.0      7.5       0.81      0.10      
3C273          21        7.00      1.00      55211     1       5.0       2.5       8.0       2.0       0.23      0.26      
3C273          22        4.00      0.50      57311     5       37.5      18.5      32.0      11.0      -0.07     0.30      
3C273          23        5.00      0.50      56354     2       15.0      5.0       15.0      6.0       0.00      0.26      
3C273          24        1.00      0.00      54719     2       2.5       1.5       1.0       0.5       -0.43     0.29      
3C273          25        5.00      0.50      54731     2       5.0       2.5       25.0      7.0       0.66      0.15      
3C273          26        12.00     1.00      55591     1       2.5       0.5       2.0       1.0       -0.11     0.26      
3C273          27        4.00      0.50      56125     6       60.0      28.0      16.0      7.5       -0.58     0.22      
3C273          28        10.00     1.00      55431     1       2.5       0.5       3.0       1.5       0.09      0.25      
3C273          29        3.00      0.00      55866     1       75.0      37.5      4.0       2.0       -0.89     0.06      
3C279          1         360.00    1.00      56888     0       10.5      0.5       12.0      0.5       0.06      0.03      
3C279          2         351.00    0.50      56893     1       6.0       0.5       3.0       0.5       -0.33     0.03      
3C279          3         180.00    0.50      56202     0       7.5       0.5       4.5       0.5       -0.25     0.02      
3C279          4         171.00    3.00      55293     1       7.5       0.0       6.0       0.5       -0.11     0.06      
3C279          5         94.50     1.50      56684     1       7.5       0.5       10.5      0.5       0.16      0.04      
3C279          6         45.00     0.50      57185     2       7.5       0.5       18.0      0.5       0.41      0.01      
3C279          7         27.00     0.50      56589     1       18.0      1.5       7.5       0.5       -0.41     0.04      
3C279          8         22.50     0.00      55665     1       27.0      1.0       36.0      1.5       0.14      0.03      
3C279          9         27.00     0.50      56751     1       15.0      1.35      15.0      1.0       0.00      0.05      
3C279          10        22.50     1.00      56644     1       16.5      1.00      10.5      1.0       -0.22     0.05      
3C279          11        18.00     1.00      56984     1       10.5      0.5       16.5      1.5       0.22      0.05      
3C279          12        13.50     1.00      56426     1       9.0       1.5       12.0      1.5       0.142     0.09      
3C279          13        13.50     0.50      55123     1       57.0      6.5       18.0      3.5       -0.52     0.08      
3C279          14        13.50     0.50      54793     1       10.5      1.5       30.0      3.0       0.48      0.07      
3C279          15        18.00     2.00      56897     0       1.5       0.5       1.5       0.5       0.00      0.24      
3C279          16        9.00      0.50      55256     0       150.0     15.0      6.0       1.0       -0.92     0.01      
3C279          17        9.00      0.50      55475     1       102.0     19.5      28.5      6.0       -0.56     0.09      
3C279          18        9.00      0.50      56357     2       13.5      2.5       13.5      3.5       0.00      0.10      
3C279          19        9.00      0.50      55533     1       6.0       1.5       21.0      4.0       0.55      0.12      
3C279          20        9.00      0.50      57563     1       24.0      6.0       10.5      2.5       -0.39     0.15      
3C279          21        9.00      0.50      54884     1       19.5      2.5       15.0      2.0       -0.13     0.09      
3C279          22        9.00      0.50      57157     0       31.5      5.5       1.5       0.5       -0.91     0.05      
3C279          23        22.50     2.50      56190     0       1.5       0.5       1.5       0.5       0.00      0.16      
3C279          24        4.50      0.50      57348     5       91.5      45.5      33.0      16.5      -0.469    0.27      
3C279          25        9.00      1.00      57676     1       12.0      2.5       3.0       1.5       -0.60     0.16      
3C454.3        1         150.00    5.00      55518     1       30.0      0.0       80.0      0.5       0.45      0.07      
3C454.3        2         111.00    1.50      55167     1       15.0      0.5       45.0      9.0       0.50      0.02      
3C454.3        3         135.00    3.00      55520     0       7.5       0.0       22.5      1.5       0.50      0.01      
3C454.3        4         105.00    0.50      55292     0       15.0      0.5       40.0      0.5       0.45      0.004     
3C454.3        5         66.00     0.50      56822     1       17.5      2.0       72.5      0.5       0.61      0.04      
3C454.3        6         63.00     1.50      57562     0       15.0      0.5       15.0      1.0       0.00      0.03      
3C454.3        7         33.00     0.50      57249     0       12.5      0.5       147.5     10.5      0.84      0.02      
3C454.3        8         42.00     2.50      55103     0       45.0      1.5       22.5      1.5       -0.33     0.04      
3C454.3        9         30.00     0.50      57207     0       40.0      1.0       7.5       0.5       -0.68     0.01      
3C454.3        10        3.00      0.50      54699     3       2.5       1.5       2.5       1.5       0.00      0.35      
3C454.3        11        42.00     4.00      54707     25      2.5       1.5       47.5      15.5      0.89      0.05      
3C454.3        12        27.00     0.50      57012     1       37.5      2.5       17.5      1.5       -0.36     0.05      
3C454.3        13        30.00     0.50      57591     0       2.5       0.5       45.0      5.0       1.80      0.02      
3C454.3        14        30.00     1.00      57402     3       7.5       1.0       25.0      1.5       0.53      0.06      
3C454.3        15        3.00      0.50      54669     3       2.5       1.5       2.5       1.5       0.00      0.35      
PKS1424-41     1         21.50     3.00      56407     1       56.0      4.5       43.0      3.0       -0.13     0.05      
PKS1424-41     2         15.00     0.50      56315     1       33.0      2.5       21.0      1.5       -0.22     0.05      
PKS1424-41     3         0.50      0.00      55641     1       1.0       0.5       1.0       0.5       0.00      0.35      
PKS1424-41     4         8.50      1.00      55642    13      1.0       0.5       75.0      37.5      0.97      0.01      
PKS1424-41     5         8.00      0.50      57395     3       85.0      14.5      37.0      9.5       -0.39     0.13      
PKS1424-41     6         8.50      0.50      56483     2       13.0      2.5       31.0      5.5       0.40      0.12      
PKS1424-41     7         7.00      0.50      56147     3       68.0      16.5      28.0      14.0      -0.41     0.23      
PKS1424-41     8         7.50      0.50      56236     2       41.0      7.0       7.0       2.5       -0.70     0.11      
PKS1424-41     9         6.00      0.50      56679     5       46.0      12.5      32.0      16.0      -0.17     0.28      
PKS1424-41     10        6.50      0.50      56786     3       32.0      12.5      36.0      9.0       0.05      0.23      
PKS1424-41     11        5.50      0.50      55908     6       52.0      12.0      93.0      46.5      0.28      0.25      
PKS1424-41     12        7.00      1.00      56607     2       17.0      5.0       7.0       3.0       -0.41     0.20      
PKS1424-41     13        4.50      0.50      57084     4       42.0      21.0      37.0      18.5      -0.06     0.35      
PKS1424-41     14        4.00      0.50      57532     9       83.0      41.5      100.0     50.0      0.09      0.35      
PKS1424-41     15        0.50      0.00      55601     1       1.0       0.5       1.0       0.5       0.0       0.35      
PKS1424-41     16        25.00     2.50      55627     18      100.0     50.0      1.0       0.5       -0.98     0.01      
PKS1424-41     17        6.50      0.50      55693     1       3.0       1.5       11.0      3.5       0.57      0.17      
PKS1424-41     18        4.00      0.50      56945     4       27.0      13.5      23.0      11.0      -0.07     0.35      
PKS1424-41     19        5.50      0.50      56736     2       11.0      3.5       9.0       3.5       -0.10     0.25      
PKS1424-41     20        4.00      0.50      55745     4       8.0       4.0       24.0      9.0       0.00      0.23      
PKS1424-41     21        4.50      0.50      56555     2       14.0      5.5       8.0       4.0       -0.27     0.29      
PKS1424-41     22        17.00     2.00      55632     1       1.0       0.5       4.0       0.5       0.5       0.08      
PKS1424-41     23        3.00      0.50      56896     3       39.0      15.5      11.0      5.5       -0.56     0.22      
PKS1424-41     24        3.00      0.50      55965     4       7.0       3.5       19.0      9.5       0.46      0.28      
PKS1424-41     25        3.00      0.50      57124     4       4.0       2.0       23.0      11.5      0.70      0.18      
1510-089       1         87.00     1.00      55997     1       22.0      0.5       7.0       0.5       -0.00     0.01      
1510-089       2         45.00     1.00      55871     0       15.0      1.0       10.0      0.5       -0.17     0.04      
1510-089       3         42.00     0.50      56590     0       16.0      0.5       9.0       0.5       -0.29     0.02      
1510-089       4         45.00     1.00      56686     1       4.0       0.0       7.0       0.5       0.25      0.09      
1510-089       5         39.00     1.50      57245     1       7.0       0.5       7.0       0.5       0.00      0.05      
1510-089       6         33.00     0.50      57161     1       16.0      0.5       18.0      1.0       0.04      0.03      
1510-089       7         33.00     0.50      54911     0       9.0       0.5       18.0      0.5       0.33      0.04      
1510-089       8         30.00     2.00      57116     0       15.0      1.0       13.0      1.0       -0.05     0.05      
1510-089       9         36.00     0.50      55851     1       4.0       0.5       4.0       0.0       0.00      0.05      
1510-089       10        24.00     1.50      55742     2       7.0       0.5       16.0      1.5       0.37      0.05      
1510-089       11        27.00     0.50      54944     1       1.0       0.0       25.0      1.0       0.88      0.01      
1510-089       12        18.00     0.50      55207     1       42.0      5.5       24.0      1.5       -0.27     0.07      
1510-089       13        21.00     1.50      57221     8       12.0      1.5       4.0       0.5       -0.45     0.05      
1510-089       14        18.00     1.00      57635     1       10.0      0.5       30.0      3.0       0.48      0.04      
1510-089       15        18.00     0.50      56560     1       30.0      1.5       4.0       0.5       -0.73     0.02      
1510-089       16        21.00     0.50      54845     0       7.0       0.5       9.00      0.5       0.09      0.05      
1510-089       17        18.00     0.50      57521     0       12.0      1.0       3.0       0.5       -0.60     0.03      
1510-089       18        12.00     1.00      55276     1       15.0      1.5       19.0      3.0       0.13      0.09      
1510-089       19        15.00     0.50      56195     1       9.0       0.5       6.0       1.5       -0.20     0.12      
1510-089       20        12.00     0.50      55015     1       13.0      2.0       22.0      2.0       0.25      0.07      
1510-089       21        15.00     1.00      55764     2       1.0       0.5       9.0       2.0       0.714     0.05      
1510-089       22        9.00      0.50      55667     2       31.0      4.5       40.0      4.0       0.12      0.08      
1510-089       23        9.00      0.00      55330     1       22.0      3.5       19.0      4.5       -0.07     0.14      
1510-089       24        12.00     0.50      57606     1       7.0       1.2       6.0       0.5       -0.11     0.08      
1510-089       25        9.00      1.00      56961     2       24.0      4.5       9.0       1.0       -0.45     0.09      
1510-089       26        24.00     1.50      55961     1       3.0       0.0       1.0       0.5       -0.33     0.10      
1510-089       27        9.00      0.50      56361     1       12.0      2.0       12.0      1.5       0.00      0.12      
1510-089       28        3.00      0.50      54709     2       1.0       0.5       1.0       0.5       0.00      0.35      
1510-089       29        9.00      1.00      54726     1       13.0      2.0       9.0       2.0       -0.20     0.13      
1510-089       30        9.00      0.50      55421     1       18.0      3.5       27.0      2.5       0.20      0.10      
1633+382       1         25.00     2.50      56200     1       17.0      1.0       15.0      0.5       -0.07     0.04      
1633+382       2         25.00     1.50      56806     9       7.0       0.5       10.0      0.0       0.142     0.05      
1633+382       3         16.50     0.50      56506     1       62.0      3.5       22.0      2.0       -0.47     0.04      
1633+382       4         14.00     0.50      56636     1       20.0      1.5       27.0      2.0       0.15      0.05      
1633+382       5         13.00     0.50      55748     1       25.0      3.0       27.0      2.5       0.04      0.07      
1633+382       6         11.50     0.50      56570     1       30.0      3.5       17.0      1.5       -0.26     0.07      
1633+382       7         12.00     0.50      55696     1       20.0      2.0       15.0      1.0       -0.14     0.06      
1633+382       8         8.50      0.50      56318     2       40.0      8.5       37.0      6.5       -0.03     0.14      
1633+382       9         8.00      0.50      55192     3       97.0      12.5      97.0      23.5      0.00      0.14      
1633+382       10        8.00      0.50      55636     1       112.0     29.5      15.0      5.5       -0.76     0.09      
1633+382       11        8.00      0.50      56224     1       2.0       0.77      47.0      4.5       0.89      0.03      
1633+382       12        8.00      0.50      56712     2       12.0      1.87      15.0      3.5       0.09      0.13      
1633+382       13        5.50      0.50      55073     3       132.0     39.75     22.0      3.0       -0.70     0.08      
1633+382       14        5.50      0.50      55805     1       7.0       2.62      85.0      17.0      0.83      0.06      
1633+382       15        7.00      1.00      55666     1       7.0       2.0       2.0       1.0       -0.00     0.15      
1633+382       16        4.50      0.50      56109     4       52.0      14.5      37.0      18.5      -0.16     0.28      
1633+382       17        5.50      0.50      56760     1       12.0      3.0       12.0      1.5       0.00      0.13      
1633+382       18        4.50      0.50      57041     3       27.0      11.5      65.0      30.0      0.40      0.26      
1633+382       19        0.50      0.00      54669     2       2.0       1.5       2.0       1.5       0.00      0.35      
1633+382       20        3.50      0.50      54681     3       2.0       1.5       215.0     10.5      0.97      0.1       
1633+382       21        4.50      0.50      56970     2       10.0      5.0       12.0      6.5       0.11      0.35      
1633+382       22        4.00      0.50      56921     4       32.0      12.5      20.0      6.0       -0.23     0.23      
1633+382       23        4.00      0.50      57635     4       30.0      9.0       20.0      10.0      -0.20     0.28      
1633+382       24        3.50      0.50      57212     4       12.0      6.5       45.0      22.5      0.56      0.24      
1633+382       25        3.50      0.50      56422     2       40.0      9.5       7.0       2.5       -0.68     0.11      
1633+382       26        4.00      0.50      56861     2       12.0      3.0       12.0      3.5       0.00      0.17      
1633+382       27        3.00      0.50      57170     5       72.0      36.5      17.0      8.0       -0.61     0.21      
1633+382       28        3.00      0.50      57409     5       17.0      8.5       57.0      28.5      0.53      0.25      
1633+382       29        4.50      0.50      56806     1       2.0       1.5       2.0       0.5       0.00      0.26      
1633+382       30        3.00      0.50      55255     2       5.0       2.5       37.0      18.5      0.76      0.15      
PKS2155-304    1         11.10     0.50      55618     1       21.0      3.0       41.5      4.0       0.32      0.07      
PKS2155-304    2         12.60     1.20      56583     1       4.0       1.0       8.5       1.5       0.31      0.11      
PKS2155-304    3         9.30      0.80      56684     1       16.5      3.0       12.5      2.5       -0.15     0.13      
PKS2155-304    4         7.20      0.70      55143     2       11.5      3.5       22.0      5.0       0.33      0.17      
PKS2155-304    5         6.60      0.60      55994     2       9.0       3.0       17.5      4.5       0.32      0.20      
PKS2155-304    6         5.70      0.70      55363     2       18.5      7.0       32.5      11.5      0.28      0.24      
PKS2155-304    7         5.10      0.60      56372     3       17.0      8.0       18.0      8.0       0.02      0.32      
PKS2155-304    8         4.80      0.50      56215     3       17.5      8.5       18.0      9.0       0.01      0.34      
PKS2155-304    9         5.40      0.50      55304     2       17.0      8.5       14.0      4.5       -0.08     0.29      
PKS2155-304    10        4.80      0.60      55103     2       24.5      12.0      4.0       2.5       -0.69     0.18      
PKS2155-304    11        4.50      0.80      56323     2       28.5      14.0      8.0       4.0       -0.55     0.24      
PKS2155-304    12        4.20      0.50      55890     3       10.0      5.0       33.5      10.0      0.54      0.20      
PKS2155-304    13        6.00      1.20      55201     1       4.0       2.0       14.0      4.5       0.54      0.21      
PKS2155-304    14        4.50      0.50      55732     3       9.0       4.5       38.25     18.5      0.61      0.21      
PKS2155-304    15        3.90      0.80      55030     3       19.5      9.5       16.65     8.0       -0.07     0.35      
PKS2155-304    16        4.20      0.40      56794     3       16.0      8.0       22.0      9.5       0.16      0.31      
PKS2155-304    17        5.40      0.50      55264     2       12.5      4.5       7.0       3.5       -0.27     0.27      
PKS2155-304    18        4.80      0.90      56165     2       19.5      8.5       8.0       4.0       -0.40     0.27      
PKS2155-304    19        4.20      0.50      56732     3       6.0       3.5       25.5      8.0       0.60      0.18      
PKS2155-304    20        4.80      0.60      57014     2       11.5      5.5       7.        5         3.5       -0.20     
PKS2155-304    21        3.60      0.40      56114     3       16.0      8.0       9.0       4.5       -0.28     0.32      
PKS2155-304    22        3.30      0.40      55843     3       20.5      10.0      8.5       4.5       -0.40     0.29      
PKS2155-304    23        3.30      0.30      56261     4       6.0       3.0       22.0      11.5      0.58      0.23      
PKS2155-304    24        2.40      0.30      54930     6       20.5      10.5      19.5      10.0      -0.02     0.35      
PKS2155-304    25        2.40      1.20      57065     7       8.5       4.5       20.5      10.0      0.40      0.29      
CTA102         1         100.00    2.00      56631     0       8.0       0.5       18.0      0.5       0.38      0.03      
CTA102         2         38.00     1.00      57433     0       27.0      1.0       42.0      1.5       0.21      0.02      
CTA102         3         24.00     1.00      56192     0       14.0      0.5       43.0      2.5       0.50      0.03      
CTA102         4         28.00     1.00      55815     1       17.0      0.5       8.0       1.0       -0.36     0.05      
CTA102         5         20.00     1.00      57630     0       47.0      3.5       58.0      5.0       0.10      0.06      
CTA102         6         54.00     3.00      56639     0       3.0       1.0       1.0       0.5       -0.00     0.11      
CTA102         7         14.00     1.00      56953     2       84.0      5.5       93.0      11.0      0.05      0.07      
CTA102         8         12.00     1.00      56392    1       39.0      5.0       20.0      3.5       -0.32     0.10      
CTA102         9         12.00     1.00      55723     1       30.0      6.0       28.0      2.5       -0.03     0.10      
CTA102         10        12.00     1.00      57554     1       18.0      1.5       14.0      2.5       -0.12     0.09      
CTA102         11        10.00     0.00      56445     1       13.0      2.5       55.0      5.5       0.61      0.07      
CTA102         12        12.00     0.00      56725     1       21.0      1.5       33.0      3.0       0.22      0.06      
CTA102         13        8.00      1.00      57291     2       21.0      6.0       29.0      6.5       0.15      0.17      
CTA102         14        10.00     1.00      57389     0       25.0      3.5       1.0       0.5       -0.92     0.01      
CTA102         15        8.00      1.07      57103     2       24.0      5.0       26.0      4.5       0.04      0.12      
CTA102         16        6.00      1.00      56158     1       99.0      47.5      4.0       2.0       -0.92     0.05      
CTA102         17        8.00      1.00      56598     1       29.0      4.5       3.0       0.5       -0.81     0.05      
CTA102         18        12.00     1.00      57439     1       1.0       0.5       1.0       0.5       0.00      0.27      
CTA102         19        6.00      1.00      56295     3       16.0      4.0       23.0      5.5       0.17      0.16      
CTA102         20        2.00      0.00      55661     1       1.0       0.5       1.0       0.5       0.00      0.35      
CTA102         21        100.00    10.00     55676     18      100.0     50.0      1.0       0.5       -0.98     0.01      
CTA102         22        8.00      1.00      57057     1       74.0      2.5       16.0      1.5       -0.64     0.21      
CTA102         23        6.00      1.00      56673     4       2.0       37.0      18.0      6.5       0.80      0.19      
CTA102         24        4.00      1.00      55893     1       36.0      0.5       29.0      4.5       -0.10     0.08      
Mrk421         1         14.00     1.40      57604     1       6.0       1.0       6.0       1.0       0.00      0.11      
Mrk421         2         7.00      0.70      56633     2       8.0       2.5       15.0      5.0       0.30      0.19      
Mrk421         3         5.00      0.50      56123     3       12.0      5.5       66.0      17.0      0.69      0.13      
Mrk421         4         3.00      0.35      56356     7       28.0      14.0      37.0      18.5      0.14      0.34      
Mrk421         5         3.50      0.30      55063     4       22.0      11.0      18.0      9.0       -0.10     0.35      
Mrk421         6         3.00      0.30      55363     5       22.0      11.0      25.0      12.5      0.07      0.35      
Mrk421         7         2.50      0.25      56825     10      108.0     54.0      30.0      15.0      -0.56     0.20      
Mrk421         8         3.00      0.20      56942     5       16.0      8.0       24.0      12.0      0.20      0.32      
Mrk421         9         2.50      0.25      56476     8       32.0      17.0      16.0      8.5       -0.31     0.31      
Mrk421         10        2.50      0.25      55315     2       56.0      28.0      3.0       1.5       -0.89     0.06      
Mrk421         11        2.00      0.20      55628     8       18.0      9.0       37.00     18.5      0.35      0.31      
Mrk421         12        2.50      0.25      55091     5       4.0       2.0       30.0      15.0      0.76      0.15      
Mrk421         13        1.50      0.15      55198     8       24.0      12.0      19.0      9.5       -0.10     0.35      
Mrk421         14        2.00      0.20      55436     9       36.0      18.0      6.0       3.0       -0.71     0.17      
Mrk421         15        1.50      0.20      57170     8       24.0      12.0      9.0       4.0       -0.45     0.28      
Mrk421         16        2.00      0.20      57066     1       20.0      4.5       1.0       0.5       -0.86     0.10      
Mrk421         17        2.00      0.20      56393     9       10.0      6.0       13.0      4.5       0.14      0.35      
Mrk421         18        1.50      0.15      55781     11      8.0       2.5       54.0      27.0      0.74      0.15      
Mrk421         19        2.00      0.20      56893     8       12.0      6.0       9.0       4.5       -0.14     0.35      
Mrk421         20        1.50      0.15      55991     11      4.0       0.5       54.0      2.3       0.86      0.10      
Mrk421         21        2.00      0.20      55139     3       2.0       1.0       12.0      6.0       0.71      0.17      
Mrk421         22        1.50      0.15      56522     13      10.0      5.0       27.0      13.5      0.46      0.28      
Mrk421         23        2.00      0.20      56995     7       10.0      5.0       4.0       2.5       -0.37     0.30      
Mrk421         24        13.50     1.5       55014     1       2.0       1.0       1.0       0.5       -0.14     0.27      
Mrk421         25        1.00      0.10      55910     20      16.0      8.0       51.0      25.0      0.52      0.25      
Mrk501         1         70.00     2.38      56811     0       8.0       0.5       6.0       3.0       -0.142    0.03      
Mrk501         2         17.00     1.26      56635     1       9.0       1.5       9.0       1.5       0.00      0.11      
Mrk501         3         9.00      0.90      56716     1       15.0      2.5       7.0       2.0       -0.33     0.16      
Mrk501         4         3.00      0.30      56198     5       36.0      18.0      73.0      36.5      0.34      0.31      
Mrk501         5         4.00      0.33      55082     9       100.0     46.0      78.0      33.5      -0.12     0.31      
Mrk501         6         4.00      0.40      55416     1       46.0      18.5      4.0       2.5       -0.82     0.10      
Mrk501         7         4.00      0.40      55580     2       3.0       1.5       72.0      15.5      0.92      0.05      
Mrk501         8         4.00      0.40      55497     1       96.0      37.5      1.0       0.5       -0.97     0.02      
Mrk501         9         4.00      0.40      56594     2       36.0      16.5      6.0       3.0       -0.71     0.17      
Mrk501         10        3.00      0.30      54733     6       24.0      12.0      39.0      19.5      0.23      0.33      
Mrk501         11        4.00      0.40      56972     3       12.0      6.0       15.0      7.5       0.11      0.35      
Mrk501         12        4.00      0.40      56765     2       14.0      6.5       4.5       2.5       -0.51     0.25      
Mrk501         13        2.00      0.30      55808     10      48.0      24.0      90.0      45.0      0.30      0.32      
Mrk501         14        3.00      0.35      57163     8       30.0      15.0      36.0      18.0      0.09      0.35      
Mrk501         15        2.00      0.20      54888     13      100.0     50.0      34.5      17.5      -0.48     0.27      
Mrk501         16        3.00      0.30      56915     7       15.0      7.5       13.5      6.5       -0.05     0.35      
Mrk501         17        2.00      0.22      56095     15      100.0     50.0      42.0      21.0      -0.40     0.29      
Mrk501         18        2.00      0.25      57001     8       4.0       2.0       66.0      33.0      0.88      0.08      
Mrk501         19        3.00      0.40      56864     3       12.0      6.0       9.0       4.5       -0.14     0.34      
Mrk501         20        2.00      0.20      55720     9       29.0      14.5      22.5      11.5      -0.12     0.34

==> anc/Table2_fullversion.dat <==
#Blazar       Flare      fmax     err_fmax    t0     err_t0     Tr       err_Tr     Td      err_Td     $\xi$    err_$\xi$

3C279          1         1.00      0.15      56731     9       150.0     25.0      80.0      1.0       -0.30     0.06      
3C279          2         1.00      0.10      55821     10      150.0     5.0       80.0      1.0       -0.30     0.06      
3C279          3         1.00      0.10      56541     7       150.0     18.0      56.0      6.5       -0.45     0.05      
3C279          4         1.00      0.15      55939     3       150.0     20.0      80.0      1.0       -0.30     0.07      
3C279          5         1.00      0.20      57374     6       150.0     15.0      80.0      1.0       -0.30     0.07      
3C279          6         1.00      0.10      54825     4       141.0     16.0      80.0      1.5       -0.27     0.06      
3C279          7         1.00      0.10      56794     1       45.0      4.5       40.0      5.0       -0.05     0.07      
3C279          8         1.00      0.20      55715     1       9.0       1.0       45.0      6.5       0.66      0.04      
3C279          9         0.85      0.10      57074     1       69.0      7.0       59.0      7.0       -0.07     0.07      
3C279          10        0.80      0.10      56570     1       48.0      5.0       1.5       0.5       -0.93     0.09      
3C279          11        0.75      0.05      56717     1       27.0      3.0       27.0      2.5       0.04      0.07      
3C279          12        0.80      0.10      57193     1       15.0      1.5       80.0      8.0       0.68      0.04      
3C279          13        0.70      0.05      56063     2       31.5      3.5       80.0      2.5       0.43      0.06      
3C279          14        0.60      0.05      56854     1       4.5       0.5       80.0      8.0       0.89      0.02      
3C279          15        0.50      0.05      56318     1       73.5      7.5       22.5      2.5       -0.53     0.05      
3C279          16        0.45      0.05      55037     12      16.5      2.5       45.0      5.0       0.46      0.06      
3C279          17        0.50      0.05      55927     6       9.0       4.5       21.0      8.0       0.39      0.25      
3C279          18        0.60      0.10      54890     5       25.5      3.0       1.0       0.0       -0.93     0.08      
3C279          19        0.75      0.10      55783     2       1.5       0.5       9.5       1.0       0.72      0.03      
3C279          20        0.40      0.05      55482     1       3.0       0.5       74.5      7.5       0.92      0.08      
3C279          21        0.90      0.10      55988     2       6.0       0.5       1.5       0.0       -0.57     0.05      
3C279          22        0.45      0.05      56504     9       4.5       2.0       13.0      6.5       0.47      0.27      
3C279          23        0.25      0.05      57390     1       1.5       0.5       25.0      8.0       0.88      0.09      
3C279          24        0.35      0.05      54762     7       1.5       0.5       12.0      4.0       0.77      0.13      
3C279          25        0.30      0.05      56376     10      10.5      5.0       7.0       4.0       -0.18     0.34      
3C454.3        1         3.60      0.25      54656     4       16.5      7.0       66.0      6.7       0.60      0.04      
3C454.3        2         4.35      0.15      56832     3       31.5      1.5       19.5      2.0       -0.23     0.06      
3C454.3        3         3.45      0.35      55508     6       21.0      3.5       81.0      7.5       0.58      0.05      
3C454.3        4         3.00      0.20      55202     12      64.5      3.5       108.0     8.5       0.25      0.04      
3C454.3        5         1.95      0.05      56565     11      67.5      6.5       31.5      3.0       -0.36     0.06      
3C454.3        6         2.10      0.20      56873     8       9.0       1.0       106.5     11.0      0.84      0.02      
3C454.3        7         1.50      0.05      55065     13      15.0      7.0       34.5      11.0      0.39      0.28      
3C454.3        8         1.20      0.05      57297     2       96.0      10.5      54.0      5.5       -0.28     0.08      
3C454.3        9         1.35      0.05      56746     12      55.5      5.5       19.5      2.0       -0.47     0.05      
3C454.3        10        1.05      0.05      57006     15      16.5      4.0       150.0     10.0      0.80      0.03      
3C454.3        11        6.00      0.60      54663     2       1.5       0.5       1.5       0.50      0.00      0.35      
3C454.3        12        0.90      0.00      55457     6       43.5      5.0       9.0       1.0       -0.65     0.04      
3C454.3        13        1.35      0.15      55328     7       10.5      5.5       1.5       0.5       -0.75     0.15      
3C454.3        14        0.60      0.05      54967     5       90.0      9.0       39.0      4.0       -0.39     0.06      
3C454.3        15        0.45      0.05      56820     2       1.5       0.5       1.5       0.5       0.00      0.35      
0208-512       1         0.30      0.03      55731     5       117.0     10.0      150.0     15.0      0.12      0.07      
0208-512       2         0.30      0.25      55751     24      170.0     17.0      3.0       0.5       -0.96     0.05      
0208-512       3         0.30      0.03      55811     8       20.0      2.0       21.0      2.0       0.01      0.07      
0208-512       4         0.30      0.25      55731     8       3.0       1.5       13.5      6.0       0.59      0.22      
0208-512       5         0.30      0.10      54744     7       52.5      4.0       82.5      8.5       0.22      0.06      
0208-512       6         0.30      0.15      56670     4       170.0     17.0      34.5      2.5       -0.66     0.04      
0208-512       7         0.21      0.01      56929     5       153.0     14.5      145.5     12.5      -0.02     0.07      
0208-512       8         0.22      0.02      55194     2       29.0      2.0       36.0      2.5       0.10      0.07      
0208-512       9         0.30      0.01      55819     9       15.0      7.5       3.0       1.0       -0.67     0.19      
0208-512       10        0.18      0.01      56153     24      98.5      9.0       28.5      1.5       -0.55     0.04      
0208-512       11        0.17      0.02      56499     7       29.0      3.0       6.0       0.5       -0.65     0.04      
0208-512       12        0.22      0.02      55740     3       5.0       2.5       1.5       0.5       -0.54     0.24      
0208-512       13        0.10      0.00      55416     14      34.0      3.0       40.5      4.0       8.72e-02  0.07      
0208-512       14        0.09      0.00      55341     4       170.0     17.0      33.0      3.0       -0.67     0.04      
0208-512       15        0.08      0.01      56207     16      10.0      1.0       70.5      7.0       0.74      0.03      
0208-512       16        0.07      0.01      55801     1       1.5       0.5       1.5       0.5       -0.06     0.35      
0208-512       17        0.05      0.00      54652     2       1.5       1.0       1.5       0.5       -0.06     0.35      
0208-512       18        0.30      0.03      54680     3       170.0     16.5      1.5       0.0       -0.98     0.02      
0208-512       19        0.06      0.00      55068     9       29.0      2.5       18.0      9.0       -0.23     0.06      
0208-512       20        0.23      0.02      54804     3       1.5       1.0       4.5       2.0       0.45      0.28      
0208-512       21        0.04      0.01      54875     14      12.0      5.5       18.0      9.0       0.20      0.33      
0208-512       22        0.22      0.02      56578     2       3.5       2.0       1.5       0.5       -0.38     0.30      
0208-512       23        0.03      0.00      55551     1       1.5       0.0       1.5       0.0       -0.06     0.07      
0208-512       24        0.02      0.01      55029     13      61.0      5.0       1.5       0.5       -0.95     0.06      
PKS0454-234    1         1.12      0.10      56594     8       250.0     25.0      65.0      6.5       -0.58     0.05      
PKS0454-234    2         0.98      0.07      56276     2       15.0      6.5       10.0      4.0       -0.20     0.32      
PKS0454-234    3         0.68      0.05      57109     8       60.0      4.0       30.0      3.0       -0.33     0.06      
PKS0454-234    4         0.01      0.00      55962     2       2.5       1.0       1.0       0.5       -0.42     0.29      
PKS0454-234    5         0.23      0.01      55962     5       250.0     25.0      26.0      2.5       -0.81     0.10      
PKS0454-234    6         0.71      0.06      55986     5       7.5       0.5       18.0      1.0       0.41      0.06      
PKS0454-234    7         0.53      0.05      57037     4       17.5      1.5       6.0       0.5       -0.48     0.05      
PKS0454-234    8         0.25      0.02      56630     7       85.0      8.0       1.0       0.0       -0.97     0.03      
PKS0454-234    9         0.22      0.01      56976     12      45.0      4.5       18.0      1.5       -0.42     0.06      
PKS0454-234    10        0.18      0.01      56461     12      2.5       1.0       43.0      19.5      0.89      0.10      
PKS0454-234    11        0.16      0.01      56262.    2       2.5       1.5       1.0       0.5       -0.42     0.27      
PKS0454-234    12        0.11      0.00      56906     13      60.0      6.0       8.0       1.0       -0.76     0.03      
PKS0454-234    13        0.42      0.04      56545.    3       2.5       1.0       4.0       2.0       0.23      0.33      
PKS0454-234    14        0.15      0.02      56939     7       12.5      3.0       2.0       1.0       -0.72     0.13      
PKS0454-234    15        0.23      0.01      56004     2       2.5       0.5       1.0       0.5       -0.42     0.06      
PKS0454-234    16        0.10      0.01      55973     2       2.5       0.5       1.0       0.5       -0.42     0.05      
PKS0454-234    17        0.07      0.03      56818     7       30.0      2.0       5.0       1.5       -0.71     0.17      
PKS0454-234    18        0.04      0.02      56065     10      5.0       1.5       15.0      7.0       0.50      0.23      
PKS0454-234    19        0.11      0.01      56997     2       2.5       1.0       2.0       0.5       -0.111    0.34      
PKS0454-234    20        0.01      0.00      56521     2       2.5       1.0       1.0       0.5       -0.42     0.29      
0531-4827      1         0.70      0.06      55495     10      200.0     20.0      54.0      5.0       -0.57     0.04      
0531-4827      2         0.49      0.05      56335     9       22.0      2.0       26.0      2.5       -0.33     0.07      
0531-4827      3         0.32      0.02      55728     14      70.0      6.5       4.0       0.5       -0.89     0.01      
0531-4827      4         0.21      0.02      55812     12      16.0      1.0       40.0      3.5       0.42      0.05      
0531-4827      5         0.19      0.01      56011     10      30.0      2.5       20.0      1.5       -0.20     0.06      
0531-4827      6         0.17      0.02      56627     6       34.0      3.0       50.0      4.5       0.19      0.06      
0531-4827      7         0.10      0.01      56816     11      140.0     14.0      12.0      1.0       -0.84     0.02      
0531-4827      8         0.08      0.00      56912     25      32.0      3.0       96.0      9.5       0.50      0.05      
0531-4827      9         0.08      0.00      55874     15      22.0      1.5       54.0      3.5       0.42      0.05      
0531-4827      10        0.30      0.02      55566     3       4.0       0.5       2.0       0.5       -0.33     0.06      
0531-4827      11        0.05      0.00      57079     10      6.0       0.5       200.0     15.5      0.94      0.08      
0531-4827      12        0.10      0.01      55682     5       2.0       0.5       8.0       3.5       0.60      0.22      
0531-4827      13        0.04      0.00      55509     2       2.0       1.0       2.0       1.0       0.00      0.35      
0531-4827      14        0.28      0.02      56334     2       2.0       1.0       2.0       1.0       0.00      0.35      
0531-4827      15        0.05      0.01      55752     7       4.0       2.0       10.0      5.5       0.42      0.28      
0531-4827      16        0.04      0.00      55610     5       2.0       0.5       8.00      3.5       0.60      0.23      
0531-4827      17        0.09      0.01      56592     2       2.0       1.0       2.00      1.0       0.00      0.35      
1144-379       1         0.30      0.03      56460     4       227.5     22.5      95.0      9.5       -0.41     0.06      
1144-379       2         0.27      0.02      56919     5       165.0     16.0      7.5       0.5       -0.91     0.01      
1144-379       3         0.26      0.02      56242     5       10.0      1.0       117.5     9.5       0.84      0.02      
1144-379       4         0.05      0.00      55571     2       2.5       1.2       2.5       0.5       0.00      0.30      
1144-379       5         0.26      0.03      55580     1       2.5       0.5       47.5      2.5       0.89      0.01      
1144-379       6         0.13      0.01      56160     1       160.0     10.5      50.0      5.0       -0.52     0.04      
1144-379       7         0.10      0.00      57113     5       22.5      2.5       52.50     3.5       0.40      0.05      
1144-379       8         0.09      0.00      57026     9       62.50     5.5       32.5      2.5       -0.31     0.06      
1144-379       9         0.11      0.01      55623     4       2.5       0.5       20.0      8.5       0.77      0.03      
1144-379       10        0.05      0.01      55704     1       35.0      2.5       17.5      1.0       -0.33     0.06      
1144-379       11        0.23      0.02      56454     2       2.5       1.0       2.5       0.5       0.00      0.35      
1144-379       12        0.05      0.01      57154     8       5.0       2.0       35.0      5.0       0.75      0.10      
1144-379       13        0.08      0.01      56842     5       2.5       1.0       7.5       1.5       0.50      0.26      
1144-379       14        0.06      0.00      56568     5       7.5       2.5       2.5       1.0       -0.50     0.23      
1144-379       15        0.02      0.01      55990     2       2.5       1.0       2.5       1.5       0.00      0.35      
1144-379       16        0.05      0.01      56208     6       10.0      3.5       2.5       1.5       -0.60     0.22      
1510-089       1         1.04      0.10      57159     3       81.0      3.5       150.0     10.5      0.29      0.06      
1510-089       2         1.05      0.10      54961     2       90.0      7.0       51.0      3.5       -0.27     0.05      
1510-089       3         1.03      0.08      56557     2       33.0      2.5       99.0      8.0       0.50      0.05      
1510-089       4         0.49      0.03      55981     4       150.0     5.5       84.0      6.5       -0.28     0.30      
1510-089       5         0.57      0.04      55552     4       150.0     10.5      93.0      6.5       -0.23     0.10      
1510-089       6         0.46      0.03      56877     8       94.5      3.0       60.0      3.5       -0.22     0.08      
1510-089       7         0.5       0.04      56232     3       150.0     8.5       103.5     10.0      -0.18     0.25      
1510-089       8         0.15      0.01      54512     1       1.5       1.0       1.5       0.0       0.00      0.08      
1510-089       9         0.67      0.04      54542     1       1.5       0.5       76.5      5.5       0.96      0.05      
1510-089       10        0.01      0.00      54512     1       1.5       0.5       1.5       0.0       0.00      0.07      
1510-089       11        1.05      0.09      54520     3       150.0     10.5      1.5       0.0       -0.98     0.29      
1510-089       12        0.37      0.02      54531     1       1.5       0.5       3.0       0.0       0.33      0.06      
1510-089       13        0.52      0.01      57168     3       9.0       0.5       6.0       0.3       -0.20     0.06      
1510-089       14        0.97      0.08      54927     3       4.5       0.5       3.0       0.5       -0.20     0.07      
1510-089       15        0.30      0.02      56956     2       30.0      2.5       30.0      2.5       0.00      0.08      
1510-089       16        0.72      0.04      57136     2       4.5       1.5       3.0       1.5       -0.20     0.06      
1510-089       17        0.21      0.01      55343     5       102.0     6.0       24.0      2.0       -0.62     0.34      
1510-089       18        0.23      0.02      54816     8       25.5      2.5       15.0      1.0       -0.26     0.07      
1510-089       19        0.20      0.01      55055     3       10.5      1.0       150.0     10.0      0.86      0.02      
1510-089       20        0.20      0.00      56336     8       27.0      2.5       55.5      2.5       0.34      0.03      
1510-089       21        0.20      0.01      56807     7       31.5      1.0       6.0       0.6       -0.68     0.03      
1510-089       22        0.20      0.02      55746     12      15.0      1.0       55.5      0.5       0.57      0.04      
1510-089       23        0.13      0.01      54961     1       1.5       0.0       1.5       0.0       0.00      0.07      
1510-089       24        0.16      0.01      56457     8       60.0      6.0       19.5      1.5       -0.51     0.05      
1510-089       25        0.10      0.01      54725     9       28.5      1.5       16.5      1.5       -0.26     0.06      
PKS2155-304    1         9.60      0.38      55533     4       196.0     18.5      200.0     20.0      0.01      0.07      
PKS2155-304    2         9.60      0.38      54673     2       200.0     20.0      200.0     22.0      0.00      0.06      
PKS2155-304    3         8.03      0.46      54968     2       70.0      6.5       48.0      8.5       -0.18     0.11      
PKS2155-304    4         6.48      0.27      56807     7       198.0     15.5      156.0     20.0      -0.11     0.05      
PKS2155-304    5         6.71      0.21      56190     6       108.0     13.0      200.0     4.5       0.29      0.04      
PKS2155-304    6         3.83      0.38      55866     7       58.0      5.5       110.0     11.0      0.31      0.06      
PKS2155-304    7         3.95      0.39      55602     5       60.0      5.5       10.0      1.0       -0.71     0.03      
PKS2155-304    8         3.72      0.35      55049     6       14.0      1.5       84.0      0.5       0.71      0.03      
PKS2155-304    9         2.75      0.17      55711     9       100.0     8.5       16.0      9.0       -0.72     0.02      
PKS2155-304    10        2.39      0.24      54642     5       8.0       4.0       54.0      12.50     0.74      0.11      
PKS2155-304    11        0.20      0.01      54584     2       2.0       1.0       2.0       1.0       0.00      0.35      
PKS2155-304    12        4.67      0.45      54584     2       200.0     10.5      2.0       1.0       -0.98     0.02      
OJ287          1         3.42      0.32      57361     7       174.0     11.5      50.0      4.5       -0.55     0.07      
OJ287          2         3.51      0.33      55191     4       200.0     15.5      168.0     11.0      -0.08     0.06      
OJ287          3         3.24      0.32      56029     9       58.0      4.5       140.0     10.0      0.41      0.05      
OJ287          4         3.60      0.24      57436     4       6.0       0.0       20.0      2.0       0.54      0.        
OJ287          5         0.09      0.00      54482     2       2.0       1.0       2.0       1.0       0.00      0.35      
OJ287          6         4.23      0.20      54490     20      2.0       1.0       98.0      10.0      0.96      0.09      
OJ287          7         1.89      0.05      55779     11      200.0     5.5       14.0      1.5       -0.87     0.01      
OJ287          8         1.89      0.19      56512     3       200.0     7.5       124.0     20.5      -0.23     0.07      
OJ287          9         1.89      0.07      54702     3       38.0      4.0       140.0     10.5      0.57      0.04      
OJ287          10        1.62      0.15      55894     4       66.0      6.0       26.0      8.0       -0.43     0.06      
OJ287          11        1.44      0.04      57040     2       92.0      8.5       66.0      6.5       -0.16     0.07      
OJ287          12        1.44      0.09      56748     1       72.0      8.5       32.0      3.0       -0.38     0.06      
OJ287          13        1.26      0.11      55526     16      10.0      5.0       34.0      17.0      0.54      0.25      
OJ287          14        1.44      0.14      57133     11      4.0       2.0       18.0      6.0       0.64      0.17      
OJ287          15        1.71      0.10      54663     1       2.0       0.5       8.0       1.0       0.60      0.05      
OJ287          16        0.72      0.05      55062     3       2.0       0.0       18.0      0.5       0.80      0.02      
OJ287          17        0.90      0.05      55586     6       6.0       0.5       6.0       0.5       0.00      0.07      
OJ287          18        0.72      0.07      56368     2       14.0      1.5       4.0       0.5       -0.55     0.04      
OJ287          19        0.45      0.04      54873     5       6.0       2.0       20.0      10.0      0.54      0.25      
OJ287          20        0.45      0.04      56649     8       38.0      3.0       4.0       0.5       -0.81     0.02  
